Construction and Elicitation of a Black Box Model in the Game of Bridge

We address the problem of building a decision model for a specific bidding situation in the game of Bridge. We propose the following multi-step methodology i) Build a set of examples for the decision problem and use simulations to associate a decision to each example ii) Use supervised relational learning to build an accurate and readable model iii) Perform a joint analysis between domain experts and data scientists to improve the learning language, including the production by experts of a handmade model iv) Build a better, more readable and accurate model.

==> plot/plot_table_manual.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import six

def render_mpl_table(data, col_width=2.0, row_height=0.625, font_size=16,
                     header_color='#40466e', row_colors=['#f1f1f2', 'w'], edge_color='w',
                     bbox=[0, 0, 1, 1], header_columns=0,
                     ax=None, **kwargs):
    """
    Taken from
    https://stackoverflow.com/questions/26678467/export-a-pandas-dataframe-as-a-table-image
    """
    if ax is None:
        size = (np.array(data.shape[::-1]) + np.array([0, 1])) * np.array([col_width, row_height])
        fig, ax = plt.subplots(figsize=size)
        ax.axis('off')

    mpl_table = ax.table(cellText=data.values, bbox=bbox, colLabels=data.columns, **kwargs)

    mpl_table.auto_set_font_size(False)
    mpl_table.set_fontsize(font_size)

    for k, cell in six.iteritems(mpl_table._cells):
        cell.set_edgecolor(edge_color)
        if k[0] == 0 or k[1] < header_columns:
            cell.set_text_props(weight='bold', color='w')
            cell.set_facecolor(header_color)
        else:
            cell.set_facecolor(row_colors[k[0]%len(row_colors) ])
    return fig, ax

def plot_table():
    data = [
        ["L0-Tilde", "80.6%", "23 nodes", "83.7%", "49 nodes", "93.5"],
        ["L1-Tilde", "88.1%", "15 nodes", "89.8%", "22 nodes", "2.0"],
        ["L1-Aleph-ind", "85.8%", "17 rules", "85.6%", "16 rules", "55.5"],
        ["L1-Aleph-ind_max", "84.5%", "48 rules", "84.4%", "47 rules", "256.2"],
        ["L2-Tilde", "85.5%", "12 nodes", "87.3%", "16 nodes", "2.3"],
        ["L2-Aleph-ind", "82.7%", "6 rules", "83.5%", "6 rules", "9.7"],
        ["L2-Aleph-ind_max", "88.2%", "20 rules", "88.2%", "20 rules", "25.5"],
        ["Random-Forest", "84.3%", "101 nodes", "86.8%", "242 nodes", "???"],
    ]
    df = pd.DataFrame(
        data,
        columns=["Model", "Accuracy-310", "Complexity-310", "Accuracy-810", "Complexity-810", "Core Hours"]
    )
    fig, ax = render_mpl_table(df, header_columns=0, col_width=2.3, row_height=0.625, font_size=12)
    # Remove the white border from the table
    extent = ax.get_window_extent().transformed(fig.dpi_scale_trans.inverted())
    # fig.savefig(f'summary_table.png', bbox_inches='tight', pad_inches=0, transparent=True)
    fig.savefig(f'summary_table_manual.png', bbox_inches=extent)

if __name__ == "__main__":
    plot_table()
